Bootstrapping Classical Spinning Compton Amplitudes with Colour-Kinematics

We set up a procedure to systematically obtain Compton-like amplitudes in an arbitrary-spin theory, exploiting their factorization properties, and colour-kinematics duality. We furthermore investigate the constraining of Wilson coefficients for arbitrary spinning bodies and its relation to colour-kinematic duality.

==> ancillary/FivePoint.m <==
(* ::Package:: *)

(* 
	This file is associated with "Bootstrapping Classical Spinning Compton Amplitudes with Colour-Kinematics" 
		by Ingrid Vazquez-Holm and Andres Luna.
*)


(*

--- Contents --- 
	
The five-point Compton amplitudes in QED, QCD and GR

--- Notation ---

p[1],p[2], the momenta of the massive particles
q[1],q[2],q[3], the momenta of the massless bosons
eps[q[i]], the polarization vectors associated with each massless boson
ulp[X,Y], the dot product between two Lorentz four-vectors X and Y
lM[X,Y], the Lorentz generator contracted with the four vectors X and Y

--- Loading instructions --- 

The results contained in this file may be loaded with Mathematica. 
If evaluated, this file defines the scalar amplitudes:

aQED[0][p[1], p[2], q[1], q[2], q[3]]
aQCD[0][p[1], p[2], q[1], q[2], q[3]]
aGR[0][p[1], p[2], q[1], q[2], q[3]]

and the linear in spin amplitudes

aQED[1][p[1], p[2], q[1], q[2], q[3]]
aQCD[1][p[1], p[2], q[1], q[2], q[3]]
aGR[1][p[1], p[2], q[1], q[2], q[3]]

*)


n[1, 0][p1_, p2_, q1_, q2_, q3_] := 
    -2*(4*ulp[p1, eps[q2]]*ulp[p1, eps[q3]]*(ulp[q2, eps[q1]] + 
        ulp[q3, eps[q1]]) + 4*ulp[p1, eps[q3]]*ulp[q2, eps[q1]]*
       ulp[q3, eps[q2]] + 4*ulp[p1, eps[q3]]*ulp[q3, eps[q1]]*
       ulp[q3, eps[q2]] + 2*ulp[p1, q1]*ulp[p1, eps[q3]]*
       ulp[eps[q1], eps[q2]] + 2*ulp[p1, eps[q3]]*ulp[q1, q2]*
       ulp[eps[q1], eps[q2]] + 2*ulp[p1, eps[q3]]*ulp[q1, q3]*
       ulp[eps[q1], eps[q2]] + ulp[p1, q1]*ulp[q1, eps[q3]]*
       ulp[eps[q1], eps[q2]] + ulp[q1, q2]*ulp[q1, eps[q3]]*
       ulp[eps[q1], eps[q2]] + ulp[q1, q3]*ulp[q1, eps[q3]]*
       ulp[eps[q1], eps[q2]] - ulp[p1, q1]*ulp[q2, eps[q3]]*
       ulp[eps[q1], eps[q2]] - ulp[q1, q2]*ulp[q2, eps[q3]]*
       ulp[eps[q1], eps[q2]] - ulp[q1, q3]*ulp[q2, eps[q3]]*
       ulp[eps[q1], eps[q2]] - ulp[p1, q3]*(3*ulp[q2, eps[q1]] + 
        ulp[q3, eps[q1]])*ulp[eps[q2], eps[q3]] + 2*ulp[p1, eps[q1]]*
       (2*ulp[p1, eps[q3]]*(ulp[p1, eps[q2]] + ulp[q3, eps[q2]]) - 
        ulp[p1, q3]*ulp[eps[q2], eps[q3]]))*ulp[epsS[p1], epsS[p2]]
 
n[2, 0][p1_, p2_, q1_, q2_, q3_] := 
    2*(-4*ulp[p1, eps[q3]]*ulp[q2, eps[q1]]*ulp[q3, eps[q2]] - 
      4*ulp[p1, eps[q3]]*ulp[q3, eps[q1]]*ulp[q3, eps[q2]] - 
      2*ulp[p1, q1]*ulp[p1, eps[q3]]*ulp[eps[q1], eps[q2]] - 
      2*ulp[p1, eps[q3]]*ulp[q1, q2]*ulp[eps[q1], eps[q2]] - 
      2*ulp[p1, eps[q3]]*ulp[q1, q3]*ulp[eps[q1], eps[q2]] - 
      ulp[p1, q1]*ulp[q1, eps[q3]]*ulp[eps[q1], eps[q2]] - 
      ulp[q1, q2]*ulp[q1, eps[q3]]*ulp[eps[q1], eps[q2]] - 
      ulp[q1, q3]*ulp[q1, eps[q3]]*ulp[eps[q1], eps[q2]] + 
      ulp[p1, q1]*ulp[q2, eps[q3]]*ulp[eps[q1], eps[q2]] + 
      ulp[q1, q2]*ulp[q2, eps[q3]]*ulp[eps[q1], eps[q2]] + 
      ulp[q1, q3]*ulp[q2, eps[q3]]*ulp[eps[q1], eps[q2]] + 
      ulp[p1, q1]*ulp[q1, eps[q2]]*ulp[eps[q1], eps[q3]] + 
      ulp[q1, q2]*ulp[q1, eps[q2]]*ulp[eps[q1], eps[q3]] + 
      ulp[q1, q3]*ulp[q1, eps[q2]]*ulp[eps[q1], eps[q3]] - 
      ulp[p1, q1]*ulp[q3, eps[q2]]*ulp[eps[q1], eps[q3]] - 
      ulp[q1, q2]*ulp[q3, eps[q2]]*ulp[eps[q1], eps[q3]] - 
      ulp[q1, q3]*ulp[q3, eps[q2]]*ulp[eps[q1], eps[q3]] + 
      2*ulp[p1, eps[q2]]*(2*ulp[q2, eps[q3]]*(ulp[q2, eps[q1]] + 
          ulp[q3, eps[q1]]) + (ulp[p1, q1] + ulp[q1, q2] + ulp[q1, q3])*
         ulp[eps[q1], eps[q3]]) + 
      ((ulp[p1, q1] + 4*ulp[p1, q3] + ulp[q1, q2] + ulp[q1, q3] + 
          ulp[q2, q3])*ulp[q2, eps[q1]] + (3*ulp[p1, q1] + 4*ulp[p1, q3] + 
          3*(ulp[q1, q2] + ulp[q1, q3] + ulp[q2, q3]))*ulp[q3, eps[q1]])*
       ulp[eps[q2], eps[q3]] + 2*ulp[p1, eps[q1]]*
       (2*ulp[p1, eps[q2]]*ulp[q2, eps[q3]] - 2*ulp[p1, eps[q3]]*
         ulp[q3, eps[q2]] + (ulp[p1, q1] + 2*ulp[p1, q3] + ulp[q1, q2] + 
          ulp[q1, q3] + ulp[q2, q3])*ulp[eps[q2], eps[q3]]))*
     ulp[epsS[p1], epsS[p2]]
 
n[3, 0][p1_, p2_, q1_, q2_, q3_] := 
    2*(-4*ulp[p1, eps[q3]]*ulp[q2, eps[q1]]*ulp[q3, eps[q2]] - 
      4*ulp[p1, eps[q3]]*ulp[q3, eps[q1]]*ulp[q3, eps[q2]] - 
      2*ulp[p1, eps[q3]]*ulp[q1, q2]*ulp[eps[q1], eps[q2]] - 
      2*ulp[p1, eps[q3]]*ulp[q1, q3]*ulp[eps[q1], eps[q2]] - 
      ulp[q1, q2]*ulp[q1, eps[q3]]*ulp[eps[q1], eps[q2]] - 
      ulp[q1, q3]*ulp[q1, eps[q3]]*ulp[eps[q1], eps[q2]] + 
      4*ulp[p1, q1]*ulp[q2, eps[q3]]*ulp[eps[q1], eps[q2]] + 
      ulp[q1, q2]*ulp[q2, eps[q3]]*ulp[eps[q1], eps[q2]] + 
      ulp[q1, q3]*ulp[q2, eps[q3]]*ulp[eps[q1], eps[q2]] + 
      ulp[q1, q2]*ulp[q1, eps[q2]]*ulp[eps[q1], eps[q3]] + 
      ulp[q1, q3]*ulp[q1, eps[q2]]*ulp[eps[q1], eps[q3]] - 
      4*ulp[p1, q1]*ulp[q3, eps[q2]]*ulp[eps[q1], eps[q3]] - 
      ulp[q1, q2]*ulp[q3, eps[q2]]*ulp[eps[q1], eps[q3]] - 
      ulp[q1, q3]*ulp[q3, eps[q2]]*ulp[eps[q1], eps[q3]] + 
      2*ulp[p1, eps[q2]]*(2*ulp[q2, eps[q3]]*(ulp[q2, eps[q1]] + 
          ulp[q3, eps[q1]]) + (ulp[q1, q2] + ulp[q1, q3])*
         ulp[eps[q1], eps[q3]]) + 
      ((4*ulp[p1, q3] + ulp[q1, q2] + ulp[q1, q3] + 2*ulp[q2, q3])*
         ulp[q2, eps[q1]] + (4*ulp[p1, q1] + 4*ulp[p1, q3] + 
          3*(ulp[q1, q2] + ulp[q1, q3]) + 2*ulp[q2, q3])*ulp[q3, eps[q1]])*
       ulp[eps[q2], eps[q3]] + ulp[p1, eps[q1]]*
       (-4*ulp[q1, eps[q2]]*ulp[q2, eps[q3]] + 4*ulp[q1, eps[q3]]*
         ulp[q3, eps[q2]] + 2*(ulp[q1, q2] - ulp[q1, q3])*
         ulp[eps[q2], eps[q3]]))*ulp[epsS[p1], epsS[p2]]
 
n[1, 1][p1_, p2_, q1_, q2_, q3_] := (4/3)*I*lM[eps[q1], eps[q2]]*
      (3*ulp[p1, q3]*ulp[p1, eps[q3]] + 3*ulp[p1, eps[q3]]*ulp[q1, q2] + 
       6*ulp[p1, eps[q3]]*ulp[q1, q3] + 5*ulp[q1, q2]*ulp[q1, eps[q3]] + 
       5*ulp[q1, q3]*ulp[q1, eps[q3]] - ulp[q1, eps[q3]]*ulp[q2, q3] + 
       (ulp[p1, q3] + 5*ulp[q1, q2] + 6*ulp[q1, q3])*ulp[q2, eps[q3]] + 
       ulp[p1, q1]*(6*ulp[p1, eps[q3]] + 5*(ulp[q1, eps[q3]] + 
           ulp[q2, eps[q3]]))) + 8*I*lM[q2, eps[q2]]*ulp[p1, eps[q3]]*
      (ulp[p1, eps[q1]] + ulp[q2, eps[q1]] + ulp[q3, eps[q1]]) - 
     (4/3)*I*lM[eps[q2], eps[q3]]*(3*ulp[p1, eps[q1]]*ulp[q1, q2] + 
       3*ulp[p1, eps[q1]]*ulp[q1, q3] + 3*ulp[p1, eps[q1]]*ulp[q2, q3] + 
       2*ulp[q1, q2]*ulp[q2, eps[q1]] + 3*ulp[q1, q3]*ulp[q2, eps[q1]] + 
       3*ulp[q2, q3]*ulp[q2, eps[q1]] + 
       (2*ulp[q1, q2] + 3*(ulp[q1, q3] + ulp[q2, q3]))*ulp[q3, eps[q1]] + 
       ulp[p1, q3]*(6*ulp[p1, eps[q1]] + ulp[q2, eps[q1]] + 
         ulp[q3, eps[q1]]) + ulp[p1, q1]*(3*ulp[p1, eps[q1]] + 
         2*ulp[q2, eps[q1]] + 3*ulp[q3, eps[q1]])) + 
     (4/3)*I*lM[eps[q1], eps[q3]]*(3*ulp[p1, eps[q2]]*ulp[q1, q2] + 
       2*ulp[q1, q2]*ulp[q1, eps[q2]] + 2*ulp[q1, q3]*ulp[q1, eps[q2]] + 
       2*ulp[q1, eps[q2]]*ulp[q2, q3] + ulp[q1, q2]*ulp[q3, eps[q2]] - 
       ulp[p1, q3]*(3*ulp[p1, eps[q2]] + ulp[q3, eps[q2]]) + 
       ulp[p1, q1]*(3*ulp[p1, eps[q2]] + 2*ulp[q1, eps[q2]] + 
         3*ulp[q3, eps[q2]])) + 4*I*lM[q3, eps[q3]]*
      (2*(ulp[p1, eps[q1]] + ulp[q2, eps[q1]] + ulp[q3, eps[q1]])*
        (ulp[p1, eps[q2]] + ulp[q3, eps[q2]]) + 
       (ulp[p1, q1] + ulp[q1, q2] + ulp[q1, q3])*ulp[eps[q1], eps[q2]]) - 
     (4/3)*I*lM[q2, eps[q3]]*(ulp[q1, eps[q2]]*ulp[q3, eps[q1]] - 
       3*(ulp[p1, eps[q1]] + ulp[q2, eps[q1]] + ulp[q3, eps[q1]])*
        ulp[q3, eps[q2]] - (2*ulp[p1, q1] + ulp[p1, q3] + 2*ulp[q1, q2] + 
         3*ulp[q1, q3])*ulp[eps[q1], eps[q2]]) + (4/3)*I*lM[q1, eps[q3]]*
      (2*ulp[q2, eps[q1]]*ulp[q3, eps[q2]] + 3*ulp[q3, eps[q1]]*
        (ulp[p1, eps[q2]] + ulp[q3, eps[q2]]) - 
       2*(ulp[p1, q1] + ulp[q1, q2] + ulp[q1, q3] + ulp[q2, q3])*
        ulp[eps[q1], eps[q2]]) - (4/3)*I*lM[q3, eps[q2]]*
      (ulp[q1, eps[q3]]*ulp[q2, eps[q1]] + 3*ulp[q2, eps[q3]]*
        (ulp[p1, eps[q1]] + ulp[q2, eps[q1]] + ulp[q3, eps[q1]]) + 
       (ulp[p1, q3] - ulp[q1, q2])*ulp[eps[q1], eps[q3]]) + 
     (4/3)*I*lM[q1, eps[q2]]*(3*ulp[p1, eps[q3]]*ulp[q2, eps[q1]] - 
       ulp[q2, eps[q3]]*ulp[q3, eps[q1]] + (ulp[p1, q1] + ulp[q1, q2] + 
         ulp[q1, q3] + ulp[q2, q3])*ulp[eps[q1], eps[q3]]) + 
     lM[q1, eps[q1]]*(8*I*ulp[p1, eps[q3]]*(ulp[p1, eps[q2]] + 
         ulp[q3, eps[q2]]) - 4*I*ulp[p1, q3]*ulp[eps[q2], eps[q3]]) + 
     (4/3)*I*lM[q3, eps[q1]]*(2*ulp[q1, eps[q2]]*ulp[q2, eps[q3]] - 
       3*ulp[q1, eps[q3]]*(ulp[p1, eps[q2]] + ulp[q3, eps[q2]]) + 
       2*(ulp[p1, q3] - ulp[q1, q2])*ulp[eps[q2], eps[q3]]) - 
     (4/3)*I*lM[q2, eps[q1]]*(3*ulp[p1, eps[q3]]*ulp[q1, eps[q2]] + 
       ulp[q1, eps[q3]]*ulp[q3, eps[q2]] + (ulp[p1, q1] + 2*ulp[p1, q3] + 
         ulp[q1, q2])*ulp[eps[q2], eps[q3]]) - (4/3)*I*lM[q1, q3]*
      (-2*ulp[q2, eps[q3]]*ulp[eps[q1], eps[q2]] + 
       3*(ulp[p1, eps[q2]] + ulp[q3, eps[q2]])*ulp[eps[q1], eps[q3]] + 
       2*ulp[q2, eps[q1]]*ulp[eps[q2], eps[q3]]) - 
     (4/3)*I*lM[q1, q2]*(3*ulp[p1, eps[q3]]*ulp[eps[q1], eps[q2]] + 
       ulp[q3, eps[q2]]*ulp[eps[q1], eps[q3]] - ulp[q3, eps[q1]]*
        ulp[eps[q2], eps[q3]]) - (4/3)*I*lM[q2, q3]*
      (ulp[q1, eps[q3]]*ulp[eps[q1], eps[q2]] - ulp[q1, eps[q2]]*
        ulp[eps[q1], eps[q3]] + 3*(ulp[p1, eps[q1]] + ulp[q2, eps[q1]] + 
         ulp[q3, eps[q1]])*ulp[eps[q2], eps[q3]])
 
n[2, 1][p1_, p2_, q1_, q2_, q3_] := (4/3)*I*lM[eps[q1], eps[q2]]*
      (3*(ulp[p1, q1] + ulp[q1, q2] + ulp[q1, q3])*ulp[q1, eps[q3]] - 
       3*(ulp[p1, eps[q3]] + ulp[q1, eps[q3]])*ulp[q2, q3] + 
       (ulp[p1, q1] + 4*(ulp[q1, q2] + ulp[q1, q3]) - ulp[q2, q3])*
        ulp[q2, eps[q3]]) - (4/3)*I*lM[eps[q2], eps[q3]]*
      (4*(ulp[p1, q1] + ulp[q1, q2] + ulp[q1, q3]) + 5*ulp[q2, q3])*
      (ulp[q2, eps[q1]] + ulp[q3, eps[q1]]) - (4/3)*I*lM[eps[q1], eps[q3]]*
      (3*(ulp[p1, q1] + ulp[q1, q2] + ulp[q1, q3])*ulp[q1, eps[q2]] - 
       3*(ulp[p1, eps[q2]] + ulp[q1, eps[q2]])*ulp[q2, q3] + 
       (ulp[p1, q1] + 4*(ulp[q1, q2] + ulp[q1, q3]) - ulp[q2, q3])*
        ulp[q3, eps[q2]]) + 4*I*lM[q3, eps[q3]]*
      (2*(ulp[p1, eps[q1]] + ulp[q2, eps[q1]] + ulp[q3, eps[q1]])*
        ulp[q3, eps[q2]] + (ulp[p1, q1] + ulp[q1, q2] + ulp[q1, q3])*
        ulp[eps[q1], eps[q2]]) + (4/3)*I*lM[q2, eps[q3]]*
      (6*(ulp[p1, eps[q1]] + ulp[q2, eps[q1]] + ulp[q3, eps[q1]])*
        ulp[q3, eps[q2]] + (ulp[p1, q1] + ulp[q1, q2] + ulp[q1, q3] - 
         ulp[q2, q3])*ulp[eps[q1], eps[q2]]) + 4*I*lM[q1, eps[q3]]*
      ((ulp[q2, eps[q1]] + ulp[q3, eps[q1]])*ulp[q3, eps[q2]] - 
       (ulp[p1, q1] + ulp[q1, q2] + ulp[q1, q3] + ulp[q2, q3])*
        ulp[eps[q1], eps[q2]]) - 4*I*lM[q2, eps[q2]]*
      (2*ulp[q2, eps[q3]]*(ulp[p1, eps[q1]] + ulp[q2, eps[q1]] + 
         ulp[q3, eps[q1]]) + (ulp[p1, q1] + ulp[q1, q2] + ulp[q1, q3])*
        ulp[eps[q1], eps[q3]]) - (4/3)*I*lM[q3, eps[q2]]*
      (6*ulp[q2, eps[q3]]*(ulp[p1, eps[q1]] + ulp[q2, eps[q1]] + 
         ulp[q3, eps[q1]]) + (ulp[p1, q1] + ulp[q1, q2] + ulp[q1, q3] - 
         ulp[q2, q3])*ulp[eps[q1], eps[q3]]) + lM[q1, eps[q2]]*
      (-4*I*ulp[q2, eps[q3]]*(ulp[q2, eps[q1]] + ulp[q3, eps[q1]]) + 
       4*I*(ulp[p1, q1] + ulp[q1, q2] + ulp[q1, q3] + ulp[q2, q3])*
        ulp[eps[q1], eps[q3]]) - 8*I*lM[q2, q3]*(ulp[p1, eps[q1]] + 
       ulp[q2, eps[q1]] + ulp[q3, eps[q1]])*ulp[eps[q2], eps[q3]] - 
     4*I*lM[q1, eps[q1]]*(2*ulp[p1, eps[q2]]*ulp[q2, eps[q3]] - 
       2*ulp[p1, eps[q3]]*ulp[q3, eps[q2]] + (ulp[p1, q1] + 2*ulp[p1, q3] + 
         ulp[q1, q2] + ulp[q1, q3] + ulp[q2, q3])*ulp[eps[q2], eps[q3]]) - 
     (4/3)*I*lM[q3, eps[q1]]*(-3*ulp[q1, eps[q2]]*ulp[q2, eps[q3]] + 
       3*ulp[q1, eps[q3]]*ulp[q3, eps[q2]] + (ulp[p1, q1] + 4*ulp[q1, q2] + 
         ulp[q1, q3] + 2*ulp[q2, q3])*ulp[eps[q2], eps[q3]]) + 
     (4/3)*I*lM[q2, eps[q1]]*(3*ulp[q1, eps[q2]]*ulp[q2, eps[q3]] - 
       3*ulp[q1, eps[q3]]*ulp[q3, eps[q2]] + 
       (ulp[p1, q1] + ulp[q1, q2] + 4*ulp[q1, q3] + 2*ulp[q2, q3])*
        ulp[eps[q2], eps[q3]]) - 4*I*lM[q1, q3]*
      ((-ulp[q2, eps[q3]])*ulp[eps[q1], eps[q2]] + ulp[q3, eps[q2]]*
        ulp[eps[q1], eps[q3]] + ulp[q2, eps[q1]]*ulp[eps[q2], eps[q3]]) + 
     4*I*lM[q1, q2]*(ulp[q2, eps[q3]]*ulp[eps[q1], eps[q2]] - 
       ulp[q3, eps[q2]]*ulp[eps[q1], eps[q3]] + ulp[q3, eps[q1]]*
        ulp[eps[q2], eps[q3]])
 
n[3, 1][p1_, p2_, q1_, q2_, q3_] := (4/3)*I*lM[eps[q1], eps[q2]]*
      (3*ulp[q1, eps[q3]]*(ulp[q1, q2] + ulp[q1, q3] - ulp[q2, q3]) + 
       (7*(ulp[q1, q2] + ulp[q1, q3]) + ulp[q2, q3])*ulp[q2, eps[q3]]) - 
     (8/3)*I*lM[eps[q2], eps[q3]]*(2*(ulp[q1, q2] + ulp[q1, q3]) + 
       5*ulp[q2, q3])*(ulp[q2, eps[q1]] + ulp[q3, eps[q1]]) - 
     (4/3)*I*lM[eps[q1], eps[q3]]*(3*ulp[q1, eps[q2]]*
        (ulp[q1, q2] + ulp[q1, q3] - ulp[q2, q3]) + 
       (7*(ulp[q1, q2] + ulp[q1, q3]) + ulp[q2, q3])*ulp[q3, eps[q2]]) + 
     4*I*lM[q3, eps[q3]]*(2*(ulp[q2, eps[q1]] + ulp[q3, eps[q1]])*
        ulp[q3, eps[q2]] + (ulp[q1, q2] + ulp[q1, q3])*
        ulp[eps[q1], eps[q2]]) + (4/3)*I*lM[q2, eps[q3]]*
      (6*(ulp[q2, eps[q1]] + ulp[q3, eps[q1]])*ulp[q3, eps[q2]] + 
       (ulp[q1, q2] + ulp[q1, q3] - 2*ulp[q2, q3])*ulp[eps[q1], eps[q2]]) + 
     lM[q1, eps[q3]]*(8*I*(ulp[q2, eps[q1]] + ulp[q3, eps[q1]])*
        ulp[q3, eps[q2]] - 4*I*(ulp[q1, q2] + ulp[q1, q3] + 2*ulp[q2, q3])*
        ulp[eps[q1], eps[q2]]) - 4*I*lM[q2, eps[q2]]*
      (2*ulp[q2, eps[q3]]*(ulp[q2, eps[q1]] + ulp[q3, eps[q1]]) + 
       (ulp[q1, q2] + ulp[q1, q3])*ulp[eps[q1], eps[q3]]) - 
     (4/3)*I*lM[q3, eps[q2]]*(6*ulp[q2, eps[q3]]*(ulp[q2, eps[q1]] + 
         ulp[q3, eps[q1]]) + (ulp[q1, q2] + ulp[q1, q3] - 2*ulp[q2, q3])*
        ulp[eps[q1], eps[q3]]) + lM[q1, eps[q2]]*
      (-8*I*ulp[q2, eps[q3]]*(ulp[q2, eps[q1]] + ulp[q3, eps[q1]]) + 
       4*I*(ulp[q1, q2] + ulp[q1, q3] + 2*ulp[q2, q3])*
        ulp[eps[q1], eps[q3]]) - 8*I*lM[q2, q3]*(ulp[q2, eps[q1]] + 
       ulp[q3, eps[q1]])*ulp[eps[q2], eps[q3]] - 4*I*lM[q1, eps[q1]]*
      (-2*ulp[q1, eps[q2]]*ulp[q2, eps[q3]] + 2*ulp[q1, eps[q3]]*
        ulp[q3, eps[q2]] + (ulp[q1, q2] - ulp[q1, q3])*
        ulp[eps[q2], eps[q3]]) - (4/3)*I*lM[q3, eps[q1]]*
      (-6*ulp[q1, eps[q2]]*ulp[q2, eps[q3]] + 6*ulp[q1, eps[q3]]*
        ulp[q3, eps[q2]] + (7*ulp[q1, q2] + ulp[q1, q3] + 4*ulp[q2, q3])*
        ulp[eps[q2], eps[q3]]) + (4/3)*I*lM[q2, eps[q1]]*
      (6*ulp[q1, eps[q2]]*ulp[q2, eps[q3]] - 6*ulp[q1, eps[q3]]*
        ulp[q3, eps[q2]] + (ulp[q1, q2] + 7*ulp[q1, q3] + 4*ulp[q2, q3])*
        ulp[eps[q2], eps[q3]]) - 8*I*lM[q1, q3]*
      ((-ulp[q2, eps[q3]])*ulp[eps[q1], eps[q2]] + ulp[q3, eps[q2]]*
        ulp[eps[q1], eps[q3]] + ulp[q2, eps[q1]]*ulp[eps[q2], eps[q3]]) + 
     8*I*lM[q1, q2]*(ulp[q2, eps[q3]]*ulp[eps[q1], eps[q2]] - 
       ulp[q3, eps[q2]]*ulp[eps[q1], eps[q3]] + ulp[q3, eps[q1]]*
        ulp[eps[q2], eps[q3]])
        
        
 (* Amplitudes *)
(* Scalar *)
aQED[0][p[1], p[2], q[1], q[2], q[3]] = {n[1,0][p[1],p[2],q[2],q[1],q[3]]/(4 ulp[p[1],q[3]] (ulp[p[1],q[1]]+ulp[p[1],q[3]]+ulp[q[1],q[3]])),-(n[1,0][p[1],p[2],q[3],q[2],q[1]]/(4 ulp[p[1],q[1]] (ulp[p[1],q[3]]+ulp[q[1],q[3]]+ulp[q[2],q[3]]))),n[1,0][p[1],p[2],q[1],q[3],q[2]]/(4 (ulp[p[1],q[1]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]) (ulp[p[1],q[1]]+ulp[p[1],q[3]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]])),n[1,0][p[1],p[2],q[3],q[1],q[2]]/(4 (ulp[p[1],q[3]]+ulp[q[1],q[3]]+ulp[q[2],q[3]]) (ulp[p[1],q[1]]+ulp[p[1],q[3]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]])),-(n[1,0][p[1],p[2],q[1],q[2],q[3]]/(4 ulp[p[1],q[3]] (ulp[p[1],q[1]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]))),n[1,0][p[1],p[2],q[2],q[3],q[1]]/(4 ulp[p[1],q[1]] (ulp[p[1],q[1]]+ulp[p[1],q[3]]+ulp[q[1],q[3]]))};
aQCD[0][p[1], p[2], q[1], q[2], q[3]] = {n[3,0][p[1],p[2],q[1],q[2],q[3]]/(4 ulp[q[2],q[3]] (ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]])),n[3,0][p[1],p[2],q[3],q[2],q[1]]/(4 ulp[q[1],q[2]] (ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]])),-(n[2,0][p[2],p[1],q[3],q[2],q[1]]/(4 ulp[p[1],q[3]] ulp[q[1],q[2]])),-(n[2,0][p[1],p[2],q[1],q[2],q[3]]/(4 (ulp[p[1],q[1]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]) ulp[q[2],q[3]])),-(n[1,0][p[1],p[2],q[1],q[2],q[3]]/(4 ulp[p[1],q[3]] (ulp[p[1],q[1]]+ulp[q[1],q[2]]+ulp[q[1],q[3]])))};
nScalar[x_][p1_, p2_, q1_, q2_, q3_] := (n[x,0][p1, p2, q1, q2, q3] /. ulp[epsS[p1],epsS[p2]]-> 1);

aGR[0][p[1], p[2], q[1], q[2], q[3]] = {n[1,0][p[1],p[2],q[2],q[1],q[3]]^2/(4 ulp[p[1],q[3]] (ulp[p[1],q[1]]+ulp[p[1],q[3]]+ulp[q[1],q[3]])),-(n[1,0][p[1],p[2],q[3],q[2],q[1]]^2/(4 ulp[p[1],q[1]] (ulp[p[1],q[3]]+ulp[q[1],q[3]]+ulp[q[2],q[3]]))),n[1,0][p[1],p[2],q[1],q[3],q[2]]^2/(4 (ulp[p[1],q[1]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]) (ulp[p[1],q[1]]+ulp[p[1],q[3]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]])),n[1,0][p[1],p[2],q[3],q[1],q[2]]^2/(4 (ulp[p[1],q[3]]+ulp[q[1],q[3]]+ulp[q[2],q[3]]) (ulp[p[1],q[1]]+ulp[p[1],q[3]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]])),n[3,0][p[1],p[2],q[3],q[2],q[1]]^2/(4 ulp[q[1],q[2]] (ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]])),-(n[2,0][p[1],p[2],q[3],q[2],q[1]]^2/(4 ulp[q[1],q[2]] (ulp[p[1],q[3]]+ulp[q[1],q[3]]+ulp[q[2],q[3]]))),n[2,0][p[2],p[1],q[3],q[2],q[1]]^2/(4 ulp[p[1],q[3]] ulp[q[1],q[2]]),-(n[1,0][p[1],p[2],q[1],q[2],q[3]]^2/(4 ulp[p[1],q[3]] (ulp[p[1],q[1]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]))),n[3,0][p[1],p[2],q[1],q[2],q[3]]^2/(4 ulp[q[2],q[3]] (ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]])),-(n[2,0][p[1],p[2],q[1],q[2],q[3]]^2/(4 (ulp[p[1],q[1]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]) ulp[q[2],q[3]])),n[2,0][p[2],p[1],q[1],q[2],q[3]]^2/(4 ulp[p[1],q[1]] ulp[q[2],q[3]]),n[1,0][p[1],p[2],q[2],q[3],q[1]]^2/(4 ulp[p[1],q[1]] (ulp[p[1],q[1]]+ulp[p[1],q[3]]+ulp[q[1],q[3]])),n[3,0][p[1],p[2],q[2],q[1],q[3]]^2/(4 ulp[q[1],q[3]] (ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]])),n[2,0][p[1],p[2],q[2],q[1],q[3]]^2/(4 ulp[q[1],q[3]] (ulp[p[1],q[1]]+ulp[p[1],q[3]]+ulp[q[1],q[3]])),-(n[2,0][p[2],p[1],q[2],q[1],q[3]]^2/(4 ulp[q[1],q[3]] (ulp[p[1],q[1]]+ulp[p[1],q[3]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]])))};
(* Spin-1 *)
aQED[1][p[1], p[2], q[1], q[2], q[3]] = {n[1, 1][p[1],p[2],q[1],q[2]]/(2 ulp[p[1],q[2]]),n[1, 1][p[1],p[2],q[2],q[1]]/(2 ulp[p[1],q[1]])};
aQCD[1][p[1], p[2], q[1], q[2], q[3]] = {n[3,1][p[1],p[2],q[1],q[2],q[3]]/(4 ulp[q[2],q[3]] (ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]])),n[3,1][p[1],p[2],q[3],q[2],q[1]]/(4 ulp[q[1],q[2]] (ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]])),n[2,1][p[2],p[1],q[3],q[2],q[1]]/(4 ulp[p[1],q[3]] ulp[q[1],q[2]]),-(n[2,1][p[1],p[2],q[1],q[2],q[3]]/(4 (ulp[p[1],q[1]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]) ulp[q[2],q[3]])),-(n[1,1][p[1],p[2],q[1],q[2],q[3]]/(4 ulp[p[1],q[3]] (ulp[p[1],q[1]]+ulp[q[1],q[2]]+ulp[q[1],q[3]])))};
aGR[1][p[1], p[2], q[1], q[2], q[3]] =  {(n[1,0][p[1],p[2],q[2],q[1],q[3]] n[1,1][p[1],p[2],q[2],q[1],q[3]])/(4 ulp[p[1],q[3]] (ulp[p[1],q[1]]+ulp[p[1],q[3]]+ulp[q[1],q[3]])),-((n[1,0][p[1],p[2],q[3],q[2],q[1]] n[1,1][p[1],p[2],q[3],q[2],q[1]])/(4 ulp[p[1],q[1]] (ulp[p[1],q[3]]+ulp[q[1],q[3]]+ulp[q[2],q[3]]))),(n[1,0][p[1],p[2],q[1],q[3],q[2]] n[1,1][p[1],p[2],q[1],q[3],q[2]])/(4 (ulp[p[1],q[1]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]) (ulp[p[1],q[1]]+ulp[p[1],q[3]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]])),(n[1,0][p[1],p[2],q[3],q[1],q[2]] n[1,1][p[1],p[2],q[3],q[1],q[2]])/(4 (ulp[p[1],q[3]]+ulp[q[1],q[3]]+ulp[q[2],q[3]]) (ulp[p[1],q[1]]+ulp[p[1],q[3]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]])),(n[3,0][p[1],p[2],q[3],q[2],q[1]] n[3,1][p[1],p[2],q[3],q[2],q[1]])/(4 ulp[q[1],q[2]] (ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]])),-((n[2,0][p[1],p[2],q[3],q[2],q[1]] n[2,1][p[1],p[2],q[3],q[2],q[1]])/(4 ulp[q[1],q[2]] (ulp[p[1],q[3]]+ulp[q[1],q[3]]+ulp[q[2],q[3]]))),-((n[2,0][p[2],p[1],q[3],q[2],q[1]] n[2,1][p[2],p[1],q[3],q[2],q[1]])/(4 ulp[p[1],q[3]] ulp[q[1],q[2]])),-((n[1,0][p[1],p[2],q[1],q[2],q[3]] n[1,1][p[1],p[2],q[1],q[2],q[3]])/(4 ulp[p[1],q[3]] (ulp[p[1],q[1]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]))),(n[3,0][p[1],p[2],q[1],q[2],q[3]] n[3,1][p[1],p[2],q[1],q[2],q[3]])/(4 ulp[q[2],q[3]] (ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]])),-((n[2,0][p[1],p[2],q[1],q[2],q[3]] n[2,1][p[1],p[2],q[1],q[2],q[3]])/(4 (ulp[p[1],q[1]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]) ulp[q[2],q[3]])),-((n[2,0][p[2],p[1],q[1],q[2],q[3]] n[2,1][p[2],p[1],q[1],q[2],q[3]])/(4 ulp[p[1],q[1]] ulp[q[2],q[3]])),(n[1,0][p[1],p[2],q[2],q[3],q[1]] n[1,1][p[1],p[2],q[2],q[3],q[1]])/(4 ulp[p[1],q[1]] (ulp[p[1],q[1]]+ulp[p[1],q[3]]+ulp[q[1],q[3]])),(n[3,0][p[1],p[2],q[2],q[1],q[3]] n[3,1][p[1],p[2],q[2],q[1],q[3]])/(4 ulp[q[1],q[3]] (ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]])),(n[2,0][p[1],p[2],q[2],q[1],q[3]] n[2,1][p[1],p[2],q[2],q[1],q[3]])/(4 ulp[q[1],q[3]] (ulp[p[1],q[1]]+ulp[p[1],q[3]]+ulp[q[1],q[3]])),(n[2,0][p[2],p[1],q[2],q[1],q[3]] n[2,1][p[2],p[1],q[2],q[1],q[3]])/(4 ulp[q[1],q[3]] (ulp[p[1],q[1]]+ulp[p[1],q[3]]+ulp[q[1],q[2]]+ulp[q[1],q[3]]+ulp[q[2],q[3]]))};



==> ancillary/FourPoint.m <==
(* ::Package:: *)

(* 
	This file is associated with "Bootstrapping Classical Spinning Compton Amplitudes with Colour-Kinematics" 
		by Ingrid Vazquez-Holm and Andres Luna.
*)


(*

--- Contents --- 
	
The four-point Compton amplitudes in QED, QCD and GR

--- Notation ---

p[1],p[2], the momenta of the massive particles
q[1],q[2], the momenta of the massless bosons
eps[q[i]], the polarization vectors associated with each massless boson
ulp[X,Y], the dot product between two Lorentz four-vectors X and Y
lM[X,Y], the Lorentz generator contracted with the two four-vectors X and Y
lMM[X1,Y1,X2,Y2], a product of Lorentz generator contracted with the two pairs of four-vectors X1 and Y1, and X2 and Y2

--- Loading instructions --- 

The results contained in this file may be loaded with Mathematica. 
If evaluated, this file defines the scalar amplitudes:

aQED[0][p[1], p[2], q[1], q[2]]
aQCD[0][p[1], p[2], q[1], q[2]]
aGR[0][p[1], p[2], q[1], q[2]]

the linear-in-spin amplitudes

aQED[1][p[1], p[2], q[1], q[2]]
aQCD[1][p[1], p[2], q[1], q[2]]
aGR[1][p[1], p[2], q[1], q[2]]

and the quadratic-in-spin amplitudes

aQED[2][p[1], p[2], q[1], q[2]]
aQCD[2][p[1], p[2], q[1], q[2]]
aGR[2][p[1], p[2], q[1], q[2]]

*)


n[1, 0][p1_, p2_, q1_, q2_] := 2 (-2 ulp[p1,eps[q2]] (-ulp[p1,eps[q1]]-ulp[q2,eps[q1]])+(ulp[p1,q1]+ulp[q1,q2]) ulp[eps[q1],eps[q2]]) ulp[epsS[p1],epsS[p2]]
 
n[2, 0][p1_, p2_, q1_, q2_] := 2 (-2 ulp[p1,eps[q1]] ulp[q1,eps[q2]]+2 ulp[p1,eps[q2]] ulp[q2,eps[q1]]+(2 ulp[p1,q1]+ulp[q1,q2]) ulp[eps[q1],eps[q2]]) ulp[epsS[p1],epsS[p2]]
 
n[1, 1][p1_, p2_, q1_, q2_] := 1/m[1]^4 2 I ulp[p1,p1]^2 (-2 lM[q1,eps[q1]] ulp[p1,eps[q2]]+lM[eps[q1],eps[q2]] ulp[q1,q2]+lM[q2,eps[q1]] ulp[q1,eps[q2]]-lM[q1,eps[q2]] ulp[q2,eps[q1]]-2 lM[q2,eps[q2]] (ulp[p1,eps[q1]]+ulp[q2,eps[q1]])+lM[q1,q2] ulp[eps[q1],eps[q2]]) 
n[2, 1][p1_, p2_, q1_, q2_] := 1/m[1]^4 4 I ulp[p1,p1]^2 (lM[eps[q1],eps[q2]] ulp[q1,q2]+(lM[q1,eps[q1]]+lM[q2,eps[q1]]) ulp[q1,eps[q2]]-(lM[q1,eps[q2]]+lM[q2,eps[q2]]) ulp[q2,eps[q1]]+lM[q1,q2] ulp[eps[q1],eps[q2]])
 
n[1, 2][p1_, p2_, q1_, q2_] := -((2 lMM[xi[1],q2,xi[1],eps[q1]] ulp[p1,eps[q2]] ulp[q1,q2] wC[2])/m[1]^2)-(2 lMM[xi[1],eps[q1],xi[1],eps[q2]] ulp[q1,q2] (ulp[p1,q1]+ulp[q1,q2]) wC[2])/m[1]^2+(2 lMM[xi[1],q1,xi[1],q1] ulp[p1,eps[q2]] (ulp[p1,eps[q1]]+ulp[q2,eps[q1]]) wC[2])/m[1]^2+(2 lMM[xi[1],q1,xi[1],eps[q2]] ulp[q1,q2] (ulp[p1,eps[q1]]+ulp[q2,eps[q1]]) wC[2])/m[1]^2+1/m[1]^2 2 lMM[xi[1],q2,xi[1],q2] (ulp[p1,eps[q2]] (ulp[p1,eps[q1]]+ulp[q2,eps[q1]])+(ulp[p1,q1]+ulp[q1,q2]) ulp[eps[q1],eps[q2]]) wC[2]+1/m[1]^2 2 lMM[xi[1],q1,xi[1],q2] (ulp[p1,eps[q2]] ulp[q2,eps[q1]]-ulp[q1,eps[q2]] (ulp[p1,eps[q1]]+ulp[q2,eps[q1]])+(ulp[p1,q1]+ulp[q1,q2]) ulp[eps[q1],eps[q2]]) wC[2]+(2 lMM[q1,q2,eps[q1],eps[q2]] ulp[p1,p1] ulp[q1,q2] wD[2])/m[1]^4-(2 lMM[q1,eps[q1],q1,eps[q2]] ulp[p1,p1] ulp[q1,q2] wD[2])/m[1]^4+(2 lMM[q1,q2,q2,eps[q1]] ulp[p1,p1] ulp[q1,eps[q2]] wD[2])/m[1]^4-(2 lMM[q1,q2,q1,eps[q2]] ulp[p1,p1] ulp[q2,eps[q1]] wD[2])/m[1]^4-(2 lMM[q1,q2,q2,eps[q2]] ulp[p1,p1] (ulp[p1,eps[q1]]+ulp[q2,eps[q1]]) wD[2])/m[1]^4+(2 lMM[q1,q2,q1,q2] ulp[p1,p1] ulp[eps[q1],eps[q2]] wD[2])/m[1]^4+(2 lMM[q1,eps[q1],q2,eps[q2]] ulp[p1,p1] (-2 ulp[p1,p1]+ulp[q1,q2] wD[2]))/m[1]^4+(2 lMM[q2,eps[q1],q2,eps[q2]] ulp[q1,q2] (ulp[p1,q1]+ulp[q1,q2]) wF[2])/m[1]^4+1/m[1]^4 2 lMM[q1,q2,q1,eps[q1]] (ulp[p1,p1] (ulp[p1,eps[q2]]+ulp[q1,eps[q2]]) wD[2]+ulp[p1,eps[q2]] ulp[q1,q2] wF[2])

n[2, 2][p1_, p2_, q1_, q2_] := -((2 lMM[xi[1],eps[q1],xi[1],eps[q2]] ulp[q1,q2] (2 ulp[p1,q1]+ulp[q1,q2]) wC[2])/m[1]^2)-(2 lMM[xi[1],q2,xi[1],eps[q1]] ulp[q1,q2] (2 ulp[p1,eps[q2]]+ulp[q1,eps[q2]]) wC[2])/m[1]^2+(2 lMM[xi[1],q1,xi[1],eps[q2]] ulp[q1,q2] (2 ulp[p1,eps[q1]]+ulp[q2,eps[q1]]) wC[2])/m[1]^2+1/m[1]^2 2 lMM[xi[1],q1,xi[1],q1] (-ulp[p1,eps[q1]] ulp[q1,eps[q2]]+ulp[p1,eps[q2]] ulp[q2,eps[q1]]+ulp[p1,q1] ulp[eps[q1],eps[q2]]) wC[2]+1/m[1]^2 2 lMM[xi[1],q2,xi[1],q2] (-ulp[p1,eps[q1]] ulp[q1,eps[q2]]+ulp[p1,eps[q2]] ulp[q2,eps[q1]]+(ulp[p1,q1]+ulp[q1,q2]) ulp[eps[q1],eps[q2]]) wC[2]+1/m[1]^2 2 lMM[xi[1],q1,xi[1],q2] (-2 ulp[p1,eps[q1]] ulp[q1,eps[q2]]+2 ulp[p1,eps[q2]] ulp[q2,eps[q1]]+(2 ulp[p1,q1]+ulp[q1,q2]) ulp[eps[q1],eps[q2]]) wC[2]+(2 lMM[q1,q2,q2,eps[q2]] ulp[p1,eps[q1]] ulp[q1,q2] wF[2])/m[1]^4+(2 lMM[q1,q2,q1,eps[q1]] ulp[p1,eps[q2]] ulp[q1,q2] wF[2])/m[1]^4+(2 lMM[q1,eps[q1],q1,eps[q2]] ulp[q1,q2] (-ulp[p1,p1] wD[2]+ulp[p1,q1] wF[2]))/m[1]^4+(2 lMM[q2,eps[q1],q2,eps[q2]] ulp[q1,q2] (ulp[p1,p1] wD[2]+(ulp[p1,q1]+ulp[q1,q2]) wF[2]))/m[1]^4 

(* Amplitudes *)
(* Scalar *)
aQED[0][p[1], p[2], q[1], q[2]] = {n[1, 0][p[1],p[2],q[1],q[2]]/(2 ulp[p[1],q[2]]),n[1, 0][p[1],p[2],q[2],q[1]]/(2 ulp[p[1],q[1]])};
aQCD[0][p[1], p[2], q[1], q[2]] = {n[2, 0][p[1], p[2], q[1], q[2]]/(2 m[1]^2+2 ulp[p[1],p[2]]),n[1, 0][p[1],p[2],q[1],q[2]]/(2 ulp[p[1],q[2]])};
nScalar[x_][p1_, p2_, q1_, q2_] := (n[x,0][p1, p2, q1, q2] /. ulp[epsS[p1],epsS[p2]]-> 1);
aGR[0][p[1], p[2], q[1], q[2]] =  {(nScalar[2][p[1],p[2],q[1],q[2]]n[2, 0][p[1],p[2],q[1],q[2]])/(2 m[1]^2+2 ulp[p[1],p[2]]),(nScalar[1][p[1],p[2], q[1],q[2]]n[1, 0][p[1],p[2], q[1],q[2]])/(2 ulp[p[1],q[2]]),(nScalar[1][p[1],p[2],q[2],q[1]] n[1,0][p[1],p[2],q[2],q[1]])/(2 ulp[p[1],q[1]])} ;

(* Spin-1 *)
aQED[1][p[1], p[2], q[1], q[2]] = {n[1, 1][p[1],p[2],q[1],q[2]]/(2 ulp[p[1],q[2]]),n[1, 1][p[1],p[2],q[2],q[1]]/(2 ulp[p[1],q[1]])};
aQCD[1][p[1], p[2], q[1], q[2]] = {n[2, 1][p[1], p[2], q[1], q[2]]/(2 m[1]^2+2 ulp[p[1],p[2]]),n[1, 1][p[1],p[2],q[1],q[2]]/(2 ulp[p[1],q[2]])};
aGR[1][p[1], p[2], q[1], q[2]] =  {(n[2,1][p[1],p[2],q[1],q[2]]nScalar[2][p[1],p[2],q[1],q[2]])/(2 m[1]^2+2 ulp[p[1],p[2]]),(n[1, 1][p[1],p[2], q[1],q[2]]nScalar[1][p[1],p[2], q[1],q[2]])/(2 ulp[p[1],q[2]]),(n[1,1][p[1],p[2],q[2],q[1]]nScalar[1][p[1],p[2],q[2],q[1]])/(2 ulp[p[1],q[1]])};

(* Spin-2 *)
aQED[2][p[1], p[2], q[1], q[2]] = {n[1, 2][p[1],p[2],q[1],q[2]]/(2 ulp[p[1],q[2]]),n[1, 2][p[1],p[2],q[2],q[1]]/(2 ulp[p[1],q[1]])};
aQCD[2][p[1], p[2], q[1], q[2]] = {n[2, 2][p[1], p[2], q[1], q[2]]/(2 m[1]^2+2 ulp[p[1],p[2]]),n[1, 2][p[1],p[2],q[1],q[2]]/(2 ulp[p[1],q[2]])};
aGR[2][p[1], p[2], q[1], q[2]] =  {(n[2,2][p[1],p[2],q[1],q[2]]nScalar[2][p[1],p[2],q[1],q[2]])/(2 m[1]^2+2 ulp[p[1],p[2]]),(n[1, 2][p[1],p[2], q[1],q[2]]nScalar[1][p[1],p[2], q[1],q[2]])/(2 ulp[p[1],q[2]]),(n[1,2][p[1],p[2],q[2],q[1]]nScalar[1][p[1],p[2],q[2],q[1]])/(2 ulp[p[1],q[1]])} ;



==> ancillary/ThreePoint.m <==
(* ::Package:: *)

(* 
	This file is associated with "Bootstrapping Classical Spinning Compton Amplitudes with Colour-Kinematics" 
		by Ingrid Vazquez-Holm and Andres Luna.
*)


(*

--- Contents --- 
	
The three-point Compton amplitudes in QED, QCD and GR

--- Notation ---

p[1],p[2], the momenta of the massive particles
q[1], the momentum of the massless boson
eps[q[i]], the polarization vectors associated with each massless boson
ulp[X,Y], the dot product between two Lorentz four-vectors X and Y
lM[X,Y], the Lorentz generator contracted with the two four-vectors X and Y
lMM[X1,Y1,X2,Y2], a product of Lorentz generator contracted with the two pairs of four-vectors X1 and Y1, and X2 and Y2

--- Loading instructions --- 

The results contained in this file may be loaded with Mathematica. 
If evaluated, this file defines the scalar amplitudes:

aQED[0][p[1], p[2], q[1]]
aQCD[0][p[1], p[2], q[1]]
aGR[0][p[1], p[2], q[1]]

the linear-in-spin amplitudes

aQED[1][p[1], p[2], q[1]]
aQCD[1][p[1], p[2], q[1]]
aGR[1][p[1], p[2], q[1]]

and the quadratic-in-spin amplitudes

aQED[2][p[1], p[2], q[1]]
aQCD[2][p[1], p[2], q[1]]
aGR[2][p[1], p[2], q[1]]

*)


n[1, 0][p1_, p2_, q1_] := 2*ulp[p2, eps[q1]]*ulp[epsS[p1], epsS[p2]]
 
n[1, 1][p1_, p2_, q1_] := -2*I*lM[q1, eps[q1]]*wC[1] + 
     (2*I*lM[p1, q1]*ulp[p2, eps[q1]]*wD[1])/m[1]^2
 
n[1, 2][p1_, p2_, q1_] := (lMM[xi[1], q1, xi[1], q1]*ulp[p2, eps[q1]]*wC[2])/
      m[1]^2 - (2*lMM[p1, q1, q1, eps[q1]]*wD[2])/m[1]^2 - 
     (lMM[p1, q1, p1, q1]*ulp[p2, eps[q1]]*wF[2])/m[1]^4

aQED[0][p[1], p[2], q[1]] = n[1, 0][p[1], p[2], q[1]];
aQCD[0][p[1], p[2], q[1]] = n[1, 0][p[1], p[2], q[1]];
aGR[0][p[1], p[2], q[1]] =  n[1, 0][p[1], p[2], q[1]]*n[1, 0][p[1], p[2], q[1]];

aQED[1][p[1], p[2], q[1]] = n[1, 1][p[1], p[2], q[1]];
aQCD[1][p[1], p[2], q[1]] = n[1, 1][p[1], p[2], q[1]];
aGR[1][p[1], p[2], q[1]] =  n[1, 1][p[1], p[2], q[1]]*n[1, 0][p[1], p[2], q[1]];

aQED[2][p[1], p[2], q[1]] = n[1, 2][p[1], p[2], q[1]];
aQCD[2][p[1], p[2], q[1]] = n[1, 2][p[1], p[2], q[1]];
aGR[2][p[1], p[2], q[1]] =  n[1, 2][p[1], p[2], q[1]]*n[1, 0][p[1], p[2], q[1]];


